ChatGPT: A Meta-Analysis after 2.5 Months

ChatGPT, a chatbot developed by OpenAI, has gained widespread popularity and media attention since its release in November 2022. However, little hard evidence is available regarding its perception in various sources. In this paper, we analyze over 300,000 tweets and more than 150 scientific papers to investigate how ChatGPT is perceived and discussed. Our findings show that ChatGPT is generally viewed as of high quality, with positive sentiment and emotions of joy dominating in social media. Its perception has slightly decreased since its debut, however, with joy decreasing and (negative) surprise on the rise, and it is perceived more negatively in languages other than English. In recent scientific papers, ChatGPT is characterized as a great opportunity across various fields including the medical domain, but also as a threat concerning ethics and receives mixed assessments for education. Our comprehensive meta-analysis of ChatGPT's current perception after 2.5 months since its release can contribute to shaping the public debate and informing its future development. We make our data available.

==> graphics/gengraphics.py <==
#!/usr/bin/env python
from pandas import DataFrame
from json import load
from sys import argv
from os.path import join
from pathlib import Path
from seaborn import heatmap, lineplot, barplot, color_palette, set_context, set_theme
from matplotlib import pyplot as plt
import matplotlib.ticker as ticker
from numpy import sign

set_theme()
set_context("paper")
plt.rcParams.update({
    "figure.dpi": 300,
    'savefig.dpi': 300,
    "text.usetex": True,
    "pgf.rcfonts": False,
    "font.family": "serif",
    "pgf.texsystem": 'lualatex',
    "pgf.preamble": "\n".join([
        r"\usepackage{newtx,latexsym}", # setup fonts
        r"\usepackage{amsmath}"         # allow for amsmath commands in labels
    ])
})

def generate_heatmap(data, options):
    df = DataFrame.from_dict(data)
    orientation = options.pop('orientation', None)
    labels = options.pop('labels', None)

    if orientation == "horizontal":
        options["cbar_kws"] = {"use_gridspec": False, "location": "top"}

    plt.figure(figsize=options.pop('figsize', None))
    hm = heatmap(df, **options, )

    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    return hm.get_figure()

def generate_lineplot(data, options):
    df = DataFrame.from_dict(data)
    labels = options.pop('labels', None)
    diff = options.pop('diff', None)
    log = options.pop('logarithmic', None)
    fmt = options.pop('fmt', None)
    plt.figure(figsize=options.pop('figsize', None))

    if 'y' in options and type(options['y']) is list:
        lp = lineplot(data=df.melt(id_vars=set(df.keys())-set(options['y']), value_vars=options.pop('y')), y='value', hue='variable', **options)
        plt.gca().legend().set_title('')
    else:
        lp = lineplot(data=df, **options)
    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    if diff:
        for label, values in diff.items():
            lp.fill_between(range(len(df)), df[label].values, values, alpha=0.2)
    if log:
        lp.set(yscale='log')
    if fmt:
        plt.gca().yaxis.set_major_formatter(ticker.FormatStrFormatter(fmt))

    return lp.get_figure()

def generate_barplot(data, options):
    df = DataFrame.from_dict(data)
    labels = options.pop('labels', None)
    threshold = options.pop('threshold', None)
    xlim = options.pop('xlim', None)
    ylim = options.pop('ylim', None)
    rotation = options.pop('rotation', None)
    heading = options.pop('heading', None)
    legend_cols = options.pop('legend_cols', None)
    legend_loc = options.pop('legend_loc', None)
    barlabel = options.pop('barlabel', False)
    plt.figure(figsize=options.pop('figsize', None))

    def get_palette(values):
        if threshold:
            return color_palette()[:1] + [["r", "y", "g"][int(sign(x-threshold))+1] for x in values[1:]]

    if type(options['y']) is list:
        df = df.melt(id_vars=set(df.keys())-set(options['y']), value_vars=options['y'])
        options['y'] = 'value'
        bp = barplot(data=df, hue="variable", palette=get_palette(df[options["y"]]), **options)
        bp.get_legend().set_title(None)
        plt.ylabel(None)
    else:
        bp = barplot(data=df, palette=get_palette(df[options["y"]]), **options)

    if labels:
        plt.xlabel(labels[0])
        plt.ylabel(labels[1])
    if xlim:
        bp.set_xlim(xlim)
    if ylim:
        bp.set_ylim(ylim)
    if barlabel:
        for container in bp.containers:
            bp.bar_label(container)
    if rotation:
        plt.xticks(rotation=rotation)
    if heading:
        bp.get_legend().set_title(heading)
    if legend_cols or legend_loc:
        plt.legend(**{k: v for k, v in [('ncol', legend_cols), ('loc', legend_loc)] if v})

    return bp.get_figure()

assert len(argv) == 3, "Expects source file and output directory as arguments!"
json_file, output_dir = argv[1:]
with open(json_file) as data_file:
    json = load(data_file)
    if json['type'] == 'heatmap':
        fig = generate_heatmap(json['data'], json['options'])
    elif json['type'] == 'lineplot':
        fig = generate_lineplot(json['data'], json['options'])
    elif json['type'] == 'barplot':
        fig = generate_barplot(json['data'], json['options'])
    else:
        raise ValueError(f"Type {json['type']} not (yet) supported!")
    fig.savefig(join(output_dir, Path(json_file).stem + ".pgf"), bbox_inches='tight',  pad_inches=0)

